$D$-Dimensional Modular Assembly of Higher-Derivative Four-Point Contact Amplitudes Involving Fermions

We present a novel robust framework for systematically constructing $D$-dimensional four-point higher-derivative contact amplitudes. Our modular block ("LEGO"-like) approach builds amplitudes directly from manifestly gauge-invariant kinematic blocks, color-weight factors, and scalar Mandelstam polynomials. Symmetries (Bose/Fermi) are imposed algebraically, acting as filters on combinations of compatible pieces. This framework operates entirely in $D$ dimensions, naturally incorporating evanescent operators crucial for loop-level consistency. Scaling to arbitrary mass dimension is achieved in a highly controlled manner using permutation-invariant scalar polynomials, avoiding combinatorial explosion. A key feature is its manifest compatibility with the double-copy program, allowing the systematic generation of operator towers not only for gauge theories but also for gravity and other theories within the double-copy web.

==> anc/gauge-spinor-blocks.m <==
(*
D-Dimensional expressions and spinor helicity projections for 2V+2F (named
    starting with "n") and 2F+1S+1V (named starting with "nS").
Particles 1 and 2 are the fermions; particle 4 is always a vector, and particle 3 is either the S or other F.
Stored as a nested association:
	The first-level keys are the names of the objects as strings, in line with §4.1.
		For example, the 2V 2F object with 0 γs at mass-dimension 7 is "n07MP",
		while the 2F+1S+1V are: "nS07p, nS16m, nS16p, nS25p".
	The second-level keys are "expr" which points to the D-dim expression and "proj" which contains an association of 4D massless SH projections.
		k[i] and ε[i] are the momentum and (possible) polarization of particle i.  
		ψ[i] are the fermion spinors.  
		spinorBlock[ψ[1],___,ψ[2]] are products of slashed vectors capped by spinors.
	The "proj" keys are all of the signs of the helicities, _up to parity redundancies_.
		spa[k[i],k[j]] = <i j> are products of negative-helicity spinors, spb[k[i],k[j]] = [i j] are products of positive-helicity spinors.

We use the mostly-minus metric and the following γ-matrix conventions:
	{γ,γ} = 1*2 η
	d[k[i],k[j]] = (ang[L[k[i]], L[k[j]]]*sqr[LT[k[i]], LT[k[j]]])/2
	[i|γ|k>[j|γ|l> = -(1)*2[ij]<kl>
The polarization ± helicities are expressed in SH variables with a matching ± sign and a 1/√2.
This is in agreement with the conventions of arxiv:hep-ph/9601359.
*)

<|"n07mp" -> <|"exp" -> (2*dot[k[3], ε[4]]*dot[k[4], ε[3]] - 
      2*dot[k[3], k[4]]*dot[ε[3], ε[4]])*spinorBlock[ψ[1], ψ[2]], 
   "proj" -> <|{-1, -1, 1, 1} -> -(spa[k[1], k[2]]*spb[k[3], k[4]]^2), 
     {1, 1, 1, 1} -> -(spb[k[1], k[2]]*spb[k[3], k[4]]^2), 
     {-1, -1, 1, -1} -> 0, {-1, 1, 1, -1} -> 0, {-1, 1, 1, 1} -> 0, 
     {1, -1, 1, -1} -> 0, {1, -1, 1, 1} -> 0, {1, 1, 1, -1} -> 0|>|>, 
 "n09mp" -> 
  <|"exp" -> (-(dot[k[1], ε[3]]*dot[k[1], ε[4]]*dot[k[3], k[4]]) + 
      dot[k[1], ε[4]]*dot[k[2], ε[3]]*dot[k[3], k[4]] + 
      dot[k[1], ε[3]]*dot[k[2], ε[4]]*dot[k[3], k[4]] - 
      dot[k[2], ε[3]]*dot[k[2], ε[4]]*dot[k[3], k[4]] + 
      dot[k[1], k[4]]*dot[k[1], ε[3]]*dot[k[3], ε[4]] - 
      dot[k[1], ε[3]]*dot[k[2], k[4]]*dot[k[3], ε[4]] - 
      dot[k[1], k[4]]*dot[k[2], ε[3]]*dot[k[3], ε[4]] + 
      dot[k[2], k[4]]*dot[k[2], ε[3]]*dot[k[3], ε[4]] + 
      dot[k[1], k[3]]*dot[k[1], ε[4]]*dot[k[4], ε[3]] - 
      dot[k[1], ε[4]]*dot[k[2], k[3]]*dot[k[4], ε[3]] - 
      dot[k[1], k[3]]*dot[k[2], ε[4]]*dot[k[4], ε[3]] + 
      dot[k[2], k[3]]*dot[k[2], ε[4]]*dot[k[4], ε[3]] - 
      dot[k[1], k[3]]*dot[k[1], k[4]]*dot[ε[3], ε[4]] + 
      dot[k[1], k[4]]*dot[k[2], k[3]]*dot[ε[3], ε[4]] + 
      dot[k[1], k[3]]*dot[k[2], k[4]]*dot[ε[3], ε[4]] - 
      dot[k[2], k[3]]*dot[k[2], k[4]]*dot[ε[3], ε[4]])*
     spinorBlock[ψ[1], ψ[2]], 
   "proj" -> <|{-1, -1, 1, 1} -> -1/4*((dot[k[1], k[1]] - 2*dot[k[1], k[2]] + 
         dot[k[2], k[2]])*spa[k[1], k[2]]*spb[k[3], k[4]]^2), 
     {1, 1, 1, 1} -> -1/4*((dot[k[1], k[1]] - 2*dot[k[1], k[2]] + 
         dot[k[2], k[2]])*spb[k[1], k[2]]*spb[k[3], k[4]]^2), 
     {-1, -1, 1, -1} -> spa[k[1], k[2]]*spa[k[1], k[4]]^2*spb[k[1], k[3]]^2, 
     {1, 1, 1, -1} -> spa[k[1], k[4]]^2*spb[k[1], k[2]]*spb[k[1], k[3]]^2, 
     {-1, 1, 1, -1} -> 0, {-1, 1, 1, 1} -> 0, {1, -1, 1, -1} -> 0, 
     {1, -1, 1, 1} -> 0|>|>, 
 "n18mp" -> <|"exp" -> dot[k[1], ε[4]]*dot[k[4], ε[3]]*
      spinorBlock[ψ[1], k[3], ψ[2]] - dot[k[2], ε[4]]*
      dot[k[4], ε[3]]*spinorBlock[ψ[1], k[3], ψ[2]] - 
     dot[k[1], k[4]]*dot[ε[3], ε[4]]*spinorBlock[ψ[1], k[3], 
       ψ[2]] + dot[k[2], k[4]]*dot[ε[3], ε[4]]*
      spinorBlock[ψ[1], k[3], ψ[2]] + dot[k[1], ε[3]]*
      dot[k[3], ε[4]]*spinorBlock[ψ[1], k[4], ψ[2]] - 
     dot[k[2], ε[3]]*dot[k[3], ε[4]]*spinorBlock[ψ[1], k[4], 
       ψ[2]] - dot[k[1], k[3]]*dot[ε[3], ε[4]]*
      spinorBlock[ψ[1], k[4], ψ[2]] + dot[k[2], k[3]]*
      dot[ε[3], ε[4]]*spinorBlock[ψ[1], k[4], ψ[2]] - 
     dot[k[1], ε[4]]*dot[k[3], k[4]]*spinorBlock[ψ[1], ε[3], 
       ψ[2]] + dot[k[2], ε[4]]*dot[k[3], k[4]]*
      spinorBlock[ψ[1], ε[3], ψ[2]] + dot[k[1], k[4]]*
      dot[k[3], ε[4]]*spinorBlock[ψ[1], ε[3], ψ[2]] - 
     dot[k[2], k[4]]*dot[k[3], ε[4]]*spinorBlock[ψ[1], ε[3], 
       ψ[2]] - dot[k[1], ε[3]]*dot[k[3], k[4]]*
      spinorBlock[ψ[1], ε[4], ψ[2]] + dot[k[2], ε[3]]*
      dot[k[3], k[4]]*spinorBlock[ψ[1], ε[4], ψ[2]] + 
     dot[k[1], k[3]]*dot[k[4], ε[3]]*spinorBlock[ψ[1], ε[4], 
       ψ[2]] - dot[k[2], k[3]]*dot[k[4], ε[3]]*
      spinorBlock[ψ[1], ε[4], ψ[2]], 
   "proj" -> <|{-1, 1, 1, -1} -> 2*spa[k[1], k[4]]^2*spb[k[1], k[3]]*
       spb[k[2], k[3]], {1, -1, 1, -1} -> 2*spa[k[1], k[4]]*spa[k[2], k[4]]*
       spb[k[1], k[3]]^2, {-1, -1, 1, -1} -> 0, {-1, -1, 1, 1} -> 0, 
     {-1, 1, 1, 1} -> 0, {1, -1, 1, 1} -> 0, {1, 1, 1, -1} -> 0, 
     {1, 1, 1, 1} -> 0|>|>, 
 "n38mp" -> <|"exp" -> -(dot[k[4], k[4]]*dot[ε[3], ε[4]]*
       spinorBlock[ψ[1], k[3], ψ[2]]) - dot[ε[3], ε[4]]*
      (-2*dot[k[3], k[4]]*spinorBlock[ψ[1], k[3], ψ[2]] + 
       dot[k[3], k[3]]*spinorBlock[ψ[1], k[4], ψ[2]]) + 
     dot[k[3], ε[4]]*dot[k[4], k[4]]*spinorBlock[ψ[1], ε[3], 
       ψ[2]] + dot[k[3], ε[4]]*
      (-(dot[k[4], ε[3]]*spinorBlock[ψ[1], k[3], ψ[2]]) + 
       dot[k[3], ε[3]]*spinorBlock[ψ[1], k[4], ψ[2]] - 
       dot[k[3], k[4]]*spinorBlock[ψ[1], ε[3], ψ[2]]) + 
     dot[k[4], ε[3]]*(-2*dot[k[3], ε[4]]*spinorBlock[ψ[1], k[3], 
         ψ[2]] + dot[k[3], k[3]]*spinorBlock[ψ[1], ε[4], ψ[2]]) - 
     dot[k[4], ε[3]]*(-(dot[k[4], ε[4]]*spinorBlock[ψ[1], k[3], 
          ψ[2]]) - dot[k[3], ε[4]]*spinorBlock[ψ[1], k[4], 
         ψ[2]] + dot[k[3], k[4]]*spinorBlock[ψ[1], ε[4], ψ[2]]) - 
     dot[k[3], k[4]]*(-(dot[ε[3], ε[4]]*spinorBlock[ψ[1], k[3], 
          ψ[2]]) - dot[k[3], ε[4]]*spinorBlock[ψ[1], ε[3], 
         ψ[2]] + dot[k[3], ε[3]]*spinorBlock[ψ[1], ε[4], 
         ψ[2]]) + dot[k[3], k[4]]*
      (-(dot[ε[3], ε[4]]*spinorBlock[ψ[1], k[4], ψ[2]]) - 
       dot[k[4], ε[4]]*spinorBlock[ψ[1], ε[3], ψ[2]] + 
       dot[k[4], ε[3]]*spinorBlock[ψ[1], ε[4], ψ[2]]) - 
     dot[ε[3], ε[4]]*spinorBlock[ψ[1], k[3], k[4], k[3], ψ[2]] + 
     dot[ε[3], ε[4]]*spinorBlock[ψ[1], k[3], k[4], k[4], ψ[2]] + 
     dot[k[4], ε[3]]*spinorBlock[ψ[1], k[3], ε[4], k[3], ψ[2]] - 
     dot[k[4], ε[3]]*spinorBlock[ψ[1], k[3], ε[4], k[4], ψ[2]] + 
     dot[k[3], ε[4]]*spinorBlock[ψ[1], ε[3], k[4], k[3], ψ[2]] - 
     dot[k[3], ε[4]]*spinorBlock[ψ[1], ε[3], k[4], k[4], ψ[2]] - 
     dot[k[3], k[4]]*spinorBlock[ψ[1], ε[3], ε[4], k[3], ψ[2]] + 
     dot[k[3], k[4]]*spinorBlock[ψ[1], ε[3], ε[4], k[4], ψ[2]], 
   "proj" -> <|{-1, -1, 1, -1} -> 0, {-1, -1, 1, 1} -> 0, 
     {-1, 1, 1, -1} -> 0, {-1, 1, 1, 1} -> 0, {1, -1, 1, -1} -> 0, 
     {1, -1, 1, 1} -> 0, {1, 1, 1, -1} -> 0, {1, 1, 1, 1} -> 0|>|>, 
 "n47mp" -> <|"exp" -> spinorBlock[ψ[1], k[3], ε[3], k[4], ε[4], 
      ψ[2]] + spinorBlock[ψ[1], k[4], ε[4], k[3], ε[3], ψ[2]], 
   "proj" -> <|{1, 1, 1, 1} -> -2*spb[k[1], k[2]]*spb[k[3], k[4]]^2, 
     {-1, -1, 1, -1} -> 0, {-1, -1, 1, 1} -> 0, {-1, 1, 1, -1} -> 0, 
     {-1, 1, 1, 1} -> 0, {1, -1, 1, -1} -> 0, {1, -1, 1, 1} -> 0, 
     {1, 1, 1, -1} -> 0|>|>, 
 "n18pm" -> <|"exp" -> (2*dot[k[3], ε[4]]*dot[k[4], ε[3]] - 
      2*dot[k[3], k[4]]*dot[ε[3], ε[4]])*
     (spinorBlock[ψ[1], k[3], ψ[2]] - spinorBlock[ψ[1], k[4], 
       ψ[2]]), "proj" -> <|{1, -1, 1, 1} -> 
      (spa[k[2], k[3]]*spb[k[1], k[3]] - spa[k[2], k[4]]*spb[k[1], k[4]])*
       spb[k[3], k[4]]^2, {-1, 1, 1, 1} -> (spa[k[1], k[3]]*spb[k[2], k[3]] - 
        spa[k[1], k[4]]*spb[k[2], k[4]])*spb[k[3], k[4]]^2, 
     {-1, -1, 1, -1} -> 0, {-1, -1, 1, 1} -> 0, {-1, 1, 1, -1} -> 0, 
     {1, -1, 1, -1} -> 0, {1, 1, 1, -1} -> 0, {1, 1, 1, 1} -> 0|>|>, 
 "n27pm" -> 
  <|"exp" -> -1/2*(dot[ε[3], ε[4]]*(spinorBlock[ψ[1], k[3], k[4], 
         ψ[2]] - spinorBlock[ψ[1], k[4], k[3], ψ[2]])) - 
     (dot[k[3], k[4]]*(spinorBlock[ψ[1], ε[3], ε[4], ψ[2]] - 
        spinorBlock[ψ[1], ε[4], ε[3], ψ[2]]))/2, 
   "proj" -> <|{1, 1, 1, 1} -> (-(spb[k[1], k[4]]*spb[k[2], k[3]]) - 
        spb[k[1], k[3]]*spb[k[2], k[4]])*spb[k[3], k[4]], 
     {-1, -1, 1, -1} -> 0, {-1, -1, 1, 1} -> 0, {-1, 1, 1, -1} -> 0, 
     {-1, 1, 1, 1} -> 0, {1, -1, 1, -1} -> 0, {1, -1, 1, 1} -> 0, 
     {1, 1, 1, -1} -> 0|>|>, 
 "n38pm" -> 
  <|"exp" -> -(dot[k[1], ε[4]]*(dot[k[4], ε[3]]*spinorBlock[ψ[1], 
          k[3], ψ[2]] - dot[k[3], ε[3]]*spinorBlock[ψ[1], k[4], 
          ψ[2]] - dot[k[3], k[4]]*spinorBlock[ψ[1], ε[3], 
          ψ[2]])) + dot[k[2], ε[4]]*
      (dot[k[4], ε[3]]*spinorBlock[ψ[1], k[3], ψ[2]] - 
       dot[k[3], ε[3]]*spinorBlock[ψ[1], k[4], ψ[2]] - 
       dot[k[3], k[4]]*spinorBlock[ψ[1], ε[3], ψ[2]]) + 
     dot[k[1], ε[4]]*(-(dot[k[4], ε[3]]*spinorBlock[ψ[1], k[3], 
          ψ[2]]) - dot[k[3], ε[3]]*spinorBlock[ψ[1], k[4], 
         ψ[2]] + dot[k[3], k[4]]*spinorBlock[ψ[1], ε[3], ψ[2]]) - 
     dot[k[2], ε[4]]*(-(dot[k[4], ε[3]]*spinorBlock[ψ[1], k[3], 
          ψ[2]]) - dot[k[3], ε[3]]*spinorBlock[ψ[1], k[4], 
         ψ[2]] + dot[k[3], k[4]]*spinorBlock[ψ[1], ε[3], ψ[2]]) + 
     dot[k[1], ε[3]]*(-(dot[k[4], ε[4]]*spinorBlock[ψ[1], k[3], 
          ψ[2]]) + dot[k[3], ε[4]]*spinorBlock[ψ[1], k[4], 
         ψ[2]] - dot[k[3], k[4]]*spinorBlock[ψ[1], ε[4], ψ[2]]) - 
     dot[k[2], ε[3]]*(-(dot[k[4], ε[4]]*spinorBlock[ψ[1], k[3], 
          ψ[2]]) + dot[k[3], ε[4]]*spinorBlock[ψ[1], k[4], 
         ψ[2]] - dot[k[3], k[4]]*spinorBlock[ψ[1], ε[4], ψ[2]]) - 
     dot[k[1], ε[3]]*(-(dot[k[4], ε[4]]*spinorBlock[ψ[1], k[3], 
          ψ[2]]) - dot[k[3], ε[4]]*spinorBlock[ψ[1], k[4], 
         ψ[2]] + dot[k[3], k[4]]*spinorBlock[ψ[1], ε[4], ψ[2]]) + 
     dot[k[2], ε[3]]*(-(dot[k[4], ε[4]]*spinorBlock[ψ[1], k[3], 
          ψ[2]]) - dot[k[3], ε[4]]*spinorBlock[ψ[1], k[4], 
         ψ[2]] + dot[k[3], k[4]]*spinorBlock[ψ[1], ε[4], ψ[2]]) + 
     dot[k[1], k[4]]*(dot[ε[3], ε[4]]*spinorBlock[ψ[1], k[3], 
         ψ[2]] - dot[k[3], ε[4]]*spinorBlock[ψ[1], ε[3], 
         ψ[2]] - dot[k[3], ε[3]]*spinorBlock[ψ[1], ε[4], 
         ψ[2]]) - dot[k[2], k[4]]*(dot[ε[3], ε[4]]*
        spinorBlock[ψ[1], k[3], ψ[2]] - dot[k[3], ε[4]]*
        spinorBlock[ψ[1], ε[3], ψ[2]] - dot[k[3], ε[3]]*
        spinorBlock[ψ[1], ε[4], ψ[2]]) - 
     dot[k[1], k[4]]*(-(dot[ε[3], ε[4]]*spinorBlock[ψ[1], k[3], 
          ψ[2]]) + dot[k[3], ε[4]]*spinorBlock[ψ[1], ε[3], 
         ψ[2]] - dot[k[3], ε[3]]*spinorBlock[ψ[1], ε[4], 
         ψ[2]]) + dot[k[2], k[4]]*
      (-(dot[ε[3], ε[4]]*spinorBlock[ψ[1], k[3], ψ[2]]) + 
       dot[k[3], ε[4]]*spinorBlock[ψ[1], ε[3], ψ[2]] - 
       dot[k[3], ε[3]]*spinorBlock[ψ[1], ε[4], ψ[2]]) - 
     dot[k[1], k[3]]*(dot[ε[3], ε[4]]*spinorBlock[ψ[1], k[4], 
         ψ[2]] - dot[k[4], ε[4]]*spinorBlock[ψ[1], ε[3], 
         ψ[2]] - dot[k[4], ε[3]]*spinorBlock[ψ[1], ε[4], 
         ψ[2]]) + dot[k[2], k[3]]*(dot[ε[3], ε[4]]*
        spinorBlock[ψ[1], k[4], ψ[2]] - dot[k[4], ε[4]]*
        spinorBlock[ψ[1], ε[3], ψ[2]] - dot[k[4], ε[3]]*
        spinorBlock[ψ[1], ε[4], ψ[2]]) + 
     dot[k[1], k[3]]*(-(dot[ε[3], ε[4]]*spinorBlock[ψ[1], k[4], 
          ψ[2]]) - dot[k[4], ε[4]]*spinorBlock[ψ[1], ε[3], 
         ψ[2]] + dot[k[4], ε[3]]*spinorBlock[ψ[1], ε[4], 
         ψ[2]]) - dot[k[2], k[3]]*
      (-(dot[ε[3], ε[4]]*spinorBlock[ψ[1], k[4], ψ[2]]) - 
       dot[k[4], ε[4]]*spinorBlock[ψ[1], ε[3], ψ[2]] + 
       dot[k[4], ε[3]]*spinorBlock[ψ[1], ε[4], ψ[2]]) + 
     dot[k[1], ε[4]]*spinorBlock[ψ[1], k[3], ε[3], k[4], ψ[2]] - 
     dot[k[2], ε[4]]*spinorBlock[ψ[1], k[3], ε[3], k[4], ψ[2]] - 
     dot[k[1], k[4]]*spinorBlock[ψ[1], k[3], ε[3], ε[4], ψ[2]] + 
     dot[k[2], k[4]]*spinorBlock[ψ[1], k[3], ε[3], ε[4], ψ[2]] - 
     dot[k[1], ε[3]]*spinorBlock[ψ[1], k[4], ε[4], k[3], ψ[2]] + 
     dot[k[2], ε[3]]*spinorBlock[ψ[1], k[4], ε[4], k[3], ψ[2]] + 
     dot[k[1], k[3]]*spinorBlock[ψ[1], k[4], ε[4], ε[3], ψ[2]] - 
     dot[k[2], k[3]]*spinorBlock[ψ[1], k[4], ε[4], ε[3], ψ[2]] - 
     dot[k[1], ε[4]]*spinorBlock[ψ[1], ε[3], k[3], k[4], ψ[2]] + 
     dot[k[2], ε[4]]*spinorBlock[ψ[1], ε[3], k[3], k[4], ψ[2]] + 
     dot[k[1], k[4]]*spinorBlock[ψ[1], ε[3], k[3], ε[4], ψ[2]] - 
     dot[k[2], k[4]]*spinorBlock[ψ[1], ε[3], k[3], ε[4], ψ[2]] + 
     dot[k[1], ε[3]]*spinorBlock[ψ[1], ε[4], k[4], k[3], ψ[2]] - 
     dot[k[2], ε[3]]*spinorBlock[ψ[1], ε[4], k[4], k[3], ψ[2]] - 
     dot[k[1], k[3]]*spinorBlock[ψ[1], ε[4], k[4], ε[3], ψ[2]] + 
     dot[k[2], k[3]]*spinorBlock[ψ[1], ε[4], k[4], ε[3], ψ[2]], 
   "proj" -> <|{1, -1, 1, -1} -> 4*spa[k[1], k[4]]*spa[k[2], k[4]]*
       spb[k[1], k[3]]^2, {-1, 1, 1, -1} -> -4*spa[k[1], k[4]]^2*
       spb[k[1], k[3]]*spb[k[2], k[3]], {1, -1, 1, 1} -> 
      -2*spa[k[2], k[3]]*spb[k[1], k[3]]*spb[k[3], k[4]]^2, 
     {-1, 1, 1, 1} -> 2*spa[k[1], k[4]]*spb[k[2], k[4]]*spb[k[3], k[4]]^2, 
     {-1, -1, 1, -1} -> 0, {-1, -1, 1, 1} -> 0, {1, 1, 1, -1} -> 0, 
     {1, 1, 1, 1} -> 0|>|>, 
 "n18mm" -> <|"exp" -> dot[k[1], ε[4]]*dot[k[4], ε[3]]*
      spinorBlock[ψ[1], k[3], ψ[2]] - dot[k[2], ε[4]]*
      dot[k[4], ε[3]]*spinorBlock[ψ[1], k[3], ψ[2]] - 
     dot[k[1], k[4]]*dot[ε[3], ε[4]]*spinorBlock[ψ[1], k[3], 
       ψ[2]] + dot[k[2], k[4]]*dot[ε[3], ε[4]]*
      spinorBlock[ψ[1], k[3], ψ[2]] - dot[k[1], ε[3]]*
      dot[k[3], ε[4]]*spinorBlock[ψ[1], k[4], ψ[2]] + 
     dot[k[2], ε[3]]*dot[k[3], ε[4]]*spinorBlock[ψ[1], k[4], 
       ψ[2]] + dot[k[1], k[3]]*dot[ε[3], ε[4]]*
      spinorBlock[ψ[1], k[4], ψ[2]] - dot[k[2], k[3]]*
      dot[ε[3], ε[4]]*spinorBlock[ψ[1], k[4], ψ[2]] - 
     dot[k[1], ε[4]]*dot[k[3], k[4]]*spinorBlock[ψ[1], ε[3], 
       ψ[2]] + dot[k[2], ε[4]]*dot[k[3], k[4]]*
      spinorBlock[ψ[1], ε[3], ψ[2]] + dot[k[1], k[4]]*
      dot[k[3], ε[4]]*spinorBlock[ψ[1], ε[3], ψ[2]] - 
     dot[k[2], k[4]]*dot[k[3], ε[4]]*spinorBlock[ψ[1], ε[3], 
       ψ[2]] + dot[k[1], ε[3]]*dot[k[3], k[4]]*
      spinorBlock[ψ[1], ε[4], ψ[2]] - dot[k[2], ε[3]]*
      dot[k[3], k[4]]*spinorBlock[ψ[1], ε[4], ψ[2]] - 
     dot[k[1], k[3]]*dot[k[4], ε[3]]*spinorBlock[ψ[1], ε[4], 
       ψ[2]] + dot[k[2], k[3]]*dot[k[4], ε[3]]*
      spinorBlock[ψ[1], ε[4], ψ[2]], 
   "proj" -> <|{-1, 1, 1, 1} -> -1/2*((-(spa[k[1], k[3]]*spb[k[2], k[3]]) + 
         spa[k[1], k[4]]*spb[k[2], k[4]])*spb[k[3], k[4]]^2), 
     {1, -1, 1, 1} -> ((-(spa[k[2], k[3]]*spb[k[1], k[3]]) + 
         spa[k[2], k[4]]*spb[k[1], k[4]])*spb[k[3], k[4]]^2)/2, 
     {-1, -1, 1, -1} -> 0, {-1, -1, 1, 1} -> 0, {-1, 1, 1, -1} -> 0, 
     {1, -1, 1, -1} -> 0, {1, 1, 1, -1} -> 0, {1, 1, 1, 1} -> 0|>|>, 
 "n29mm" -> <|"exp" -> -(dot[k[1], ε[4]]*dot[k[3], k[4]]*
       spinorBlock[ψ[1], k[3], ε[3], ψ[2]]) + 
     dot[k[2], ε[4]]*dot[k[3], k[4]]*spinorBlock[ψ[1], k[3], ε[3], 
       ψ[2]] + dot[k[1], k[4]]*dot[k[3], ε[4]]*
      spinorBlock[ψ[1], k[3], ε[3], ψ[2]] - 
     dot[k[2], k[4]]*dot[k[3], ε[4]]*spinorBlock[ψ[1], k[3], ε[3], 
       ψ[2]] + dot[k[1], ε[3]]*dot[k[3], k[4]]*
      spinorBlock[ψ[1], k[4], ε[4], ψ[2]] - 
     dot[k[2], ε[3]]*dot[k[3], k[4]]*spinorBlock[ψ[1], k[4], ε[4], 
       ψ[2]] - dot[k[1], k[3]]*dot[k[4], ε[3]]*
      spinorBlock[ψ[1], k[4], ε[4], ψ[2]] + 
     dot[k[2], k[3]]*dot[k[4], ε[3]]*spinorBlock[ψ[1], k[4], ε[4], 
       ψ[2]], "proj" -> <|{-1, -1, 1, -1} -> spa[k[1], k[4]]^2*
       spa[k[2], k[4]]*spb[k[1], k[3]]*spb[k[3], k[4]], 
     {1, 1, 1, -1} -> spa[k[1], k[4]]*spa[k[3], k[4]]*spb[k[1], k[3]]^2*
       spb[k[2], k[3]], {-1, -1, 1, 1} -> 0, {-1, 1, 1, -1} -> 0, 
     {-1, 1, 1, 1} -> 0, {1, -1, 1, -1} -> 0, {1, -1, 1, 1} -> 0, 
     {1, 1, 1, 1} -> 0|>|>, 
 "nS07p" -> <|"exp" -> -(dot[k[1], ε[4]]*dot[k[3], k[4]]*
       spinorBlock[ψ[1], ψ[2]]) + dot[k[2], ε[4]]*dot[k[3], k[4]]*
      spinorBlock[ψ[1], ψ[2]] + dot[k[1], k[4]]*dot[k[3], ε[4]]*
      spinorBlock[ψ[1], ψ[2]] - dot[k[2], k[4]]*dot[k[3], ε[4]]*
      spinorBlock[ψ[1], ψ[2]], 
   "proj" -> <|{1, 1, 0, 1} -> -((spa[k[1], k[3]]*spb[k[1], k[2]]*
         spb[k[1], k[4]]*spb[k[3], k[4]])/Sqrt[2]), 
     {-1, -1, 0, 1} -> -((spa[k[1], k[2]]*spa[k[1], k[3]]*spb[k[1], k[4]]*
         spb[k[3], k[4]])/Sqrt[2]), {-1, 1, 0, 1} -> 0, 
     {1, -1, 0, 1} -> 0|>|>, 
 "nS16m" -> 
  <|"exp" -> -(dot[k[1], ε[4]]*spinorBlock[ψ[1], k[4], ψ[2]]) + 
     dot[k[2], ε[4]]*spinorBlock[ψ[1], k[4], ψ[2]] + 
     dot[k[1], k[4]]*spinorBlock[ψ[1], ε[4], ψ[2]] - 
     dot[k[2], k[4]]*spinorBlock[ψ[1], ε[4], ψ[2]], 
   "proj" -> <|{1, -1, 0, 1} -> -((spa[k[2], k[3]]*spb[k[1], k[4]]*
         spb[k[3], k[4]])/Sqrt[2]), {-1, 1, 0, 1} -> 
      (spa[k[1], k[3]]*spb[k[2], k[4]]*spb[k[3], k[4]])/Sqrt[2], 
     {-1, -1, 0, 1} -> 0, {1, 1, 0, 1} -> 0|>|>, 
 "nS16p" -> 
  <|"exp" -> -(dot[k[3], ε[4]]*spinorBlock[ψ[1], k[4], ψ[2]]) + 
     dot[k[3], k[4]]*spinorBlock[ψ[1], ε[4], ψ[2]], 
   "proj" -> <|{1, -1, 0, 1} -> (spa[k[2], k[3]]*spb[k[1], k[4]]*
        spb[k[3], k[4]])/Sqrt[2], {-1, 1, 0, 1} -> 
      (spa[k[1], k[3]]*spb[k[2], k[4]]*spb[k[3], k[4]])/Sqrt[2], 
     {-1, -1, 0, 1} -> 0, {1, 1, 0, 1} -> 0|>|>, 
 "nS25p" -> <|"exp" -> spinorBlock[ψ[1], k[4], ε[4], ψ[2]], 
   "proj" -> <|{1, 1, 0, 1} -> Sqrt[2]*spb[k[1], k[4]]*spb[k[2], k[4]], 
     {-1, -1, 0, 1} -> 0, {-1, 1, 0, 1} -> 0, {1, -1, 0, 1} -> 0|>|>|>

